"I Don't Trust Any Professional Research Tool": A Re-Imagination of Knowledge Production Workflows by, with, and for Blind and Low-Vision Researchers

Research touts universal participation through accessibility initiatives, yet blind and low-vision (BLV) researchers face systematic exclusion as visual representations dominate modern research workflows. To materialize inclusive processes, we, as BLV researchers, examined how our peers combat inaccessible infrastructures. Through an explanatory sequential mixed-methods approach, we conducted a cross-sectional, observational survey (n=57) and follow-up semi-structured interviews (n=15), analyzing open-ended data using reflexive thematic analysis and framing findings through activity theory to highlight research's systemic shortcomings. We expose how BLV researchers sacrifice autonomy and shoulder physical burdens, with nearly one-fifth unable to independently perform literature review or evaluate visual outputs, delegating tasks to sighted colleagues or relying on AI-driven retrieval to circumvent fatigue. Researchers also voiced frustration with specialized tools, citing developers' performative responses and losing deserved professional accolades. We seek follow-through on research's promises through design recommendations that reconceptualize accessibility as fundamental to successful research and supporting BLV scholars' workflows.

==> combine_bib.sh <==
#!/bin/bash
cd ..
./utils/.bibexport/bibexport.sh -o ./references/clean_references.bib ./main.aux


==> zotero_bbt_reg.sh <==
#!/bin/bash

# Allow Zotero to push updated references
git config --global --unset zotero.betterbibtex.push
git config zotero.betterbibtex.push true

# Get the parent directory of the current directory
dir=$(dirname "$(pwd)")

# Add the parent directory as a safe directory in Git
git config --global --add safe.directory "$dir"

